Portability for GPU-accelerated molecular docking applications for cloud and HPC: can portable compiler directives provide performance across all platforms?

High-throughput structure-based screening of drug-like molecules has become a common tool in biomedical research. Recently, acceleration with graphics processing units (GPUs) has provided a large performance boost for molecular docking programs. Both cloud and high-performance computing (HPC) resources have been used for large screens with molecular docking programs; while NVIDIA GPUs have dominated cloud and HPC resources, new vendors such as AMD and Intel are now entering the field, creating the problem of software portability across different GPUs. Ideally, software productivity could be maximized with portable programming models that are able to maintain high performance across architectures. While in many cases compiler directives have been used as an easy way to offload parallel regions of a CPU-based program to a GPU accelerator, they may also be an attractive programming model for providing portability across different GPU vendors, in which case the porting process may proceed in the reverse direction: from low-level, architecture-specific code to higher-level directive-based abstractions. MiniMDock is a new mini-application (miniapp) designed to capture the essential computational kernels found in molecular docking calculations, such as are used in pharmaceutical drug discovery efforts, in order to test different solutions for porting across GPU architectures. Here we extend MiniMDock to GPU offloading with OpenMP directives, and compare to performance of kernels using CUDA, and HIP on both NVIDIA and AMD GPUs, as well as across different compilers, exploring performance bottlenecks. We document this reverse-porting process, from highly optimized device code to a higher-level version using directives, compare code structure, and describe barriers that were overcome in this effort.

==> listings/data_struct.cpp <==
// define a type - struct of static arrays 
typedef struct{
       float static_array_f[SIZE1];
       int static_array_i[SIZE2];
}struct_static_array;
// define a struct that consist of pointer struct
struct Data{
    struct_static_array* p_struct_static_array;
}
Data data;

==> listings/deepcpy_cuda.cpp <==
cudaError_t status;
size_t sz_struct_static_array = SIZE1*sizeof(float) +SIZE2*sizeof(int);
// device allocation
status = cudaMalloc((void**)&data.p_struct_static_array, sz_struct_static_array);
struct_static_array host_struct_static_array;
// load values on host - as well as device(?)
for(int i =0; i < size; i++) host_struct_static_array->static_array[i] = i;
// deep copying to device
status = cudaMemcpy(data.p_struct_static_array, &host_struct_static_array, sz_struct_static_array, cudaMemcpyHostToDevice);

==> listings/deepcpy_ompt.cpp <==
data.p_struct_static_array = (struct_static_array *) calloc(1, sizeof(*data.p_struct_static_array));
// map to device
#pragma omp target enter data map(to: data)
#pragma omp target enter data map(alloc: data.p_struct_static_array[:1])
// load values on host - as well as on device
for(int i =0; i < size; i++) 
    data.p_struct_static_array->static_array[i] = i;
// update device    
#pragma omp update to(data.p_struct_static_array[:1])

==> listings/device_fn_cuda.cpp <==
__device__ void gpu_calc_energy( float* pGenotype, float& energy, int& run_id, float3* calc_coords, float* pFloatAccumulator ){
    energy = 0.0f;
    // code segment A;
    __threadfence();    __syncthreads();
    for (uint rotation_counter  = threadIdx.x; rotation_counter  < cData.dockpars.rotbondlist_length; rotation_counter += blockDim.x){
        rotate_atoms();
        __threadfence();    __syncthreads();
    } // End rotation_counter for-loop
    // CALCULATING INTERMOLECULAR ENERGY
    for (uint atom_id = threadIdx.x; atom_id < cData.dockpars.num_of_atoms; atom_id+= blockDim.x){
        energy += calc_interenergy( ... );
    } // End for-loop (INTERMOLECULAR ENERGY)

    // CALCULATING INTRAMOLECULAR ENERGY
    for (uint contributor_counter = threadIdx.x; contributor_counter < cData.dockpars.num_of_intraE_contributors; contributor_counter += blockDim.x){
            energy += calc_intraenergy( ... );
    } // End for-loop (INTRAMOLECULAR ENERGY)
    // reduction to calculate energy
    REDUCEFLOATSUM(energy, pFloatAccumulator)
}


==> listings/devicefn_cuda.cpp <==
__device__ void device_function( energy, ... ){
    for (int atom_id = threadIdx.x; atom_id < natoms; atom_id+= blockDim.x) {
        get_atompos( atom_id, ... );
    }
    __syncthreads();
    for (int rot  = threadIdx.x; rot  < rot_length; rot += blockDim.x){
        rotate_atoms(rot, ...);
       __syncthreads();
    } 
    for (int atom_id = threadIdx.x; atom_id < natoms; atom_id+= blockDim.x){
        energy += calc_energy( atom_id, ...);
    } 
    // warp-level reduction to calculate energy
    REDUCEFLOATSUM(energy, ...)
}

==> listings/global_fn_cuda.cpp <==
__global__ void kernel( ... ){
    // code segment A
    device_function( ... );
    // code segment B
} 
kernel<<<blocks, threads_pblocks>>>( ... );

==> listings/global_fn_ompt.cpp <==
void kernel( num_it4blocks, work_pteam, ... ){	
#pragma omp target teams distribute\
num_teams(pops_by_runs) thread_limit(work_pteam) 
    for (int idx = 0; idx < pops_by_runs; idx++){  
        // code segment A
            // --- code for the target_function()
        // code segment B
    }// end for a set of teams
}// end for the kernel
kernel(blocks, threads_pblocks, ... );

==> listings/pointer_array_struct_deepcpy.cpp <==
typedef struct{ 
    double* pointer_array; 
}struct_array; 
struct_array data; 
double* extra_array = (double*) calloc(SIZE, sizeof(extra_array)); 
data.pointer_array = extra_array; 
// map to target device
#pragma omp target enter data map(to: data) 
#pragma omp target enter data map(alloc: extra_array[:SIZE]) 
// update values on the host as well as on the device
for(int i = 0; i <SIZE; i++) 
data.pointer_array[i] = 1.0; //OR extra_array[i] = 1.0; 

==> listings/static_array_struct_deepcpy.cpp <==
typedef struct{ 
    double static_array[SIZE]; 
}struct_array; 
struct_array data; 
#pragma omp target enter data map(to:data) 
#pragma omp target enter data map(alloc:data.static_array[:SIZE]) 
for(int i = 0; i <SIZE; i++) data.static_array[i] = 1.0; 

==> listings/swap_pointers.cpp <==
// define and and initialize arrays
int* current = (int*)calloc(SIZE, sizeof(*current)); 
int* next = (int*)calloc(SIZE, sizeof(*next)); 
for(int i=0; i<SIZE; i++){ 
    current[i] = 1;    next[i] = 3; 
} 
// map to device
#pragma omp target enter data map(to: current[:SIZE], next[:SIZE]) 
// swap pointers  
int* temp = current; 
current = next; 
next = temp; 

==> listings/synchthread_cuda.cpp <==
__global__ void kernel(...){
// code segment A
    for (int i = threadIdx.x; i < n; i += blockDim.x){
        // works per blocks of threads
    }
// code segment B 
    __threadfence();    __syncthreads();
// code segment C
    __threadfence();     __syncthreads();
// code segment D
}// end for the kernel
kernel<<<blocks, threads_pblocks>>>(...);

==> listings/synchthread_ompt.cpp <==
void kernel( num_it4blocks, work_pteam, ...){
#pragma omp target teams distribute\
num_teams(num_it4blocks) thread_limit(work_pteam)
    for (int i = 0; i < num_it4blocks; i++)
    {
    // code segment A
#pragma omp parallel for
        for (int j = 0; j < work_pteam; j++){
            for (int i = j; i < n; i += work_pteam){
                // works for team of threads
            }
        // code segment B
        }// end for a team
#pragma omp parallel for
        for (int j = 0; j < work_pteam; j++){
            // code segment C
        }// end for a team
    // code segment D 
    } // end for a set of teams
}// end for the kernel function
kernel(blocks, threads_pblocks, ...);

==> listings/target_fn_ompt.cpp <==
    float s1 = 0, s2 = 0;
#pragma omp parallel for 
    for (int i  = 0; i  < n; i++){
        target_fn_1( );
    }// first team_barrier
#pragma omp parallel for reduction(+:s1)
    for (int i = 0; i < n; i++){
        s1+=target_fn_2( );
    } // second team_barrier
#pragma omp parallel for reduction(+:s2)
    for (int i = 0; i < n; i++){
         s2+=target_fn_3( );;
    }
    float s = s1 +s1;

==> listings/warp_reduc.cpp <==
#define REDUCEINTEGERSUM(value, pAccumulator) \
if (threadIdx.x == 0) { *pAccumulator = 0; } \
__threadfence(); __syncthreads(); \
if (__any_sync(0xffffffff, value != 0)) { \
    uint32_t tgx = threadIdx.x & cData.warpmask; \
    value +=__shfl_sync(0xffffffff, value, tgx^1);\
    value +=__shfl_sync(0xffffffff, value, tgx^2);\
    value +=__shfl_sync(0xffffffff, value, tgx^4);\
    value +=__shfl_sync(0xffffffff, value, tgx^8);\
    value +=__shfl_sync(0xffffffff, value, tgx^16);\
    if (tgx == 0) { atomicAdd(pAccumulator, value); } \
} \
__threadfence(); __syncthreads(); \
value = *pAccumulator; \
__syncthreads();

==> listings/wavefront_reduc.cpp <==
#define REDUCEINTEGERSUM(value, pAccumulator) \
if (hipThreadIdx_x == 0) { *pAccumulator = 0; } \
__threadfence(); __syncthreads(); \
if (__any(value != 0)) { \
    uint32_t tgx = hipThreadIdx_x & cData.warpmask; \
    value += __shfl( value, tgx ^ 1);\
    value += __shfl( value, tgx ^ 2);\
    value += __shfl( value, tgx ^ 4);\
    value += __shfl( value, tgx ^ 8);\
    value += __shfl( value, tgx ^ 16);\
    value += __shfl( value, tgx ^ 32);\
    if (tgx == 0) { atomicAdd(pAccumulator, value); } \
} \
 __threadfence(); __syncthreads(); \
value = *pAccumulator; \
__syncthreads();

==> listings/work4thread_cuda.cpp <==
__global__ void kernel(...){
    // code segment A
    __threadfence();    __syncthreads();
    if (threadIdx.x < k){
        // works for the first k threads
    }
    __threadfence();    __syncthreads();
    // code segment B
}// end for the kernel
kernel<<<blocks, threads_pblocks>>>(...);

==> listings/work4thread_ompt.cpp <==
void kernel( num_it4blocks, work_pteam, ... ){
#pragma omp target teams distribute\
num_teams(num_it_blocks) thread_limit(work_pteam)
    for (int i = 0; i < num_it4blocks; i++)
    {
    // code segment A
#pragma omp parallel for
        for (int j = 0; j < k; j++){
            // works for the first k kernels
        }
    // code segment B 
    } // end for a set of teams
} // end for the kernel
kernel(blocks, threads_pblocks, ... );
